A study of the Gribov-Zwanziger action: from propagators to glueballs

This Ph.D. thesis presents a study of the Gribov-Zwanziger framework: from propagators to glueballs. The chapters 2 and 3 are meant as an introduction and only require a basic knowledge of quantum field theory. Chapter 2 explains the techniques behind algebraic renormalization, which shall be widely used throughout this thesis, while chapter 3 tries to give a pedagogic overview of the Gribov-Zwanziger framework as this is not available yet in the literature. The subsequent chapters contain own research. First in chapter 4, we shall dig a bit deeper in the Gribov-Zwanziger framework, by exploring the BRST symmetry and the KO criterium. Next, in chapter 5 we shall elaborate on the ghost and the gluon propagator in the infrared and present a refined Gribov-Zwanziger action. Further, we present two chapters on the search for physical operators within the (refined) Gribov-Zwanziger framework, chapter 6 and 7. A small chapter 8 is devoted to some values for different glueballs. We end this thesis with the conclusions, chapter 9.

==> figures/drawingextra1extra2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    240787,       4000]
NotebookOptionsPosition[    240333,       3980]
NotebookOutlinePosition[    240674,       3995]
CellTagsIndexPosition[    240631,       3992]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}]}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"I", " ", "b"}]}], ")"}], "^", "2"}]}], "]"}]}], 
     RowBox[{"ArcCos", "[", 
      RowBox[{"a", "+", " ", 
       RowBox[{"I", " ", "b"}]}], "]"}]}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"b", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"k", "^", "2"}], "]"}], ",", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"k", "^", "2"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4951759024769616`*^9, 3.495176035965*^9}, {
  3.4951761123487806`*^9, 3.495176116348422*^9}, {3.495176314799389*^9, 
  3.495176315424333*^9}}],

Cell[BoxData[
 FormBox[
  Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyVnXc819/7/8moaNBemtqbkgbn1RIt7UWlqUGLlAZS2lFmi+yRvV6287JK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    "], {{
      {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxNmgf8V9P/x+849341SMlISoloUggpW5QtlKJFw4ykJZVCkTJaZISQGRFN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          "]], Polygon3DBox[CompressedData["
1:eJwtmwXU3MbSRLU7khxmZnQYHGZ2HAaHGV6SF2ZmZmZmh5mZmZnphZk5cfLf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          "]], Polygon3DBox[CompressedData["
1:eJwt13fAzfUaAPDjPe9rFsqIUlaozCJRqVBpENm7CE1elVUJIZEkRJKZXdKw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          "]], 
         Polygon3DBox[{{1620, 1507, 413, 442, 1029, 1030}, {1412, 1553, 874, 
          699, 698, 972}}]}]}, {}, 
      {GrayLevel[0.82], EdgeForm[None], 
       GraphicsGroup3DBox[{
         Polygon3DBox[{{556, 544, 290}, {542, 533, 241}, {539, 524, 236}, {
          524, 543, 236}, {371, 379, 290}, {591, 540, 267}, {959, 974, 218}, {
          994, 1105, 258}, {1502, 258, 411}, {236, 267, 106}, {1136, 1131, 
          537}, {379, 371, 258}, {535, 528, 221}, {260, 236, 106}, {1064, 993,
           260}, {959, 1137, 526}, {977, 1131, 221}, {527, 591, 267}, {546, 
          525, 218}, {241, 270, 106}, {554, 545, 290}, {553, 549, 293}, {106, 
          1828, 688}, {533, 538, 241}, {688, 1105, 106}, {543, 531, 236}, {
          962, 997, 270}, {974, 993, 218}, {962, 977, 221}, {997, 1106, 
          270}, {371, 290, 218}, {293, 258, 221}, {548, 557, 293}, {534, 542, 
          241}, {528, 552, 221}, {541, 551, 272}, {525, 530, 218}, {544, 554, 
          290}, {551, 529, 272}, {272, 241, 106}, {1502, 1828, 1106}, {994, 
          1064, 260}, {545, 547, 290}, {549, 548, 293}},
          VertexColors->None], 
         Polygon3DBox[{{1064, 994, 258, 371}, {977, 962, 270, 241}, {1131, 
          1136, 535, 221}, {258, 1502, 1106, 997}, {555, 556, 290, 379}, {
          1105, 688, 411, 258}, {529, 534, 241, 272}, {532, 541, 272, 106}, {
          536, 555, 379, 258}, {531, 527, 267, 236}, {997, 962, 221, 258}, {
          547, 546, 218, 290}, {540, 532, 106, 267}, {1828, 1502, 411, 688}, {
          1137, 959, 218, 530}, {1828, 106, 270, 1106}, {1105, 994, 260, 
          106}, {552, 553, 293, 221}, {993, 1064, 371, 218}, {993, 974, 236, 
          260}, {557, 536, 258, 293}},
          VertexColors->None], 
         Polygon3DBox[{{974, 959, 526, 539, 236}, {1131, 977, 241, 538, 537}},
          
          VertexColors->None]}]}, {}}, {{
       Line3DBox[{300, 1, 286, 225, 1139, 16, 1153, 31, 1168, 46, 1183, 61, 
        1198, 76, 1213, 91, 1467, 362, 496}], 
       Line3DBox[{593, 2, 989, 250, 300}], Line3DBox[{595, 3, 593}], 
       Line3DBox[{597, 4, 595}], Line3DBox[{599, 5, 597}], 
       Line3DBox[{601, 6, 599}], Line3DBox[{603, 7, 601}], 
       Line3DBox[{607, 8, 604, 603}], Line3DBox[{609, 9, 607}], 
       Line3DBox[{611, 10, 609}], Line3DBox[{613, 11, 611}], 
       Line3DBox[{615, 12, 613}], Line3DBox[{616, 13, 381, 615}], 
       Line3DBox[{618, 14, 616}], Line3DBox[{301, 15, 295, 251, 618}], 
       Line3DBox[{1166, 30, 1407, 227, 301}], Line3DBox[{1181, 45, 1166}], 
       Line3DBox[{1196, 60, 1181}], Line3DBox[{1211, 75, 1196}], 
       Line3DBox[{1226, 90, 1211}], Line3DBox[{1241, 105, 1226}], 
       Line3DBox[{1242, 111, 1247, 126, 1260, 141, 1274, 156, 1289, 171, 1304,
         186, 1421, 247, 310, 201, 298, 255, 773, 202, 774, 203, 775, 204, 
        776, 205, 777, 206, 778, 207, 779, 780, 208, 781, 209, 782, 210, 783, 
        211, 784, 212, 1080, 394, 213, 785, 214, 988, 249, 311, 215, 299, 256,
         1331, 200, 1317, 185, 1302, 170, 1287, 155, 1272, 140, 1258, 125, 
        1245, 110, 1241}], 
       Line3DBox[{591, 540, 532, 541, 551, 529, 534, 542, 533, 538, 537, 1136,
         535, 528, 552, 553, 549, 548, 557, 536, 555, 556, 544, 554, 545, 547,
         546, 525, 530, 1137, 526, 539, 524, 543, 531, 527, 591}], 
       Line3DBox[{569, 568, 1135, 567, 566, 565, 564, 563, 562, 561, 560, 559,
         558, 550, 590, 589, 588, 587, 586, 585, 1134, 584, 583, 582, 581, 
        580, 579, 578, 577, 576, 575, 574, 573, 572, 571, 570, 569}], 
       Line3DBox[{1242, 412}]}, {}, {
       Line3DBox[{1139, 1405, 1509, 1821, 1138, 1634, 1332, 1140, 1635, 1333, 
        1141, 1636, 1334, 1142, 1637, 1335, 1143, 1638, 1336, 1144, 1639, 
        1510, 1710, 1145, 794, 1146, 1640, 1337, 1147, 1641, 1338, 1148, 1642,
         1339, 1149, 1494, 1843, 1474, 1340, 1150, 1643, 1341, 1151, 1822, 
        1406, 1342, 1407}], 
       Line3DBox[{1153, 1511, 1711, 1152, 1512, 1712, 1154, 1644, 1343, 1155, 
        1645, 1344, 1156, 1646, 1345, 1157, 1647, 1346, 1158, 1648, 1513, 
        1713, 1159, 1514, 1714, 1160, 808, 1161, 1649, 1347, 1162, 1650, 1348,
         1163, 1837, 1633, 1475, 1349, 1164, 1651, 1350, 1165, 1652, 1351, 
        1166}], Line3DBox[{1168, 1515, 1715, 1167, 1516, 1716, 1169, 1517, 
        1717, 1170, 1653, 1352, 1171, 1654, 1353, 1172, 1655, 1354, 1173, 
        1656, 1518, 1718, 1174, 1519, 1719, 1175, 1520, 1720, 1176, 1521, 
        1721, 1177, 1657, 1355, 1178, 1838, 1468, 1478, 1489, 1179, 1658, 
        1356, 1180, 1659, 1357, 1181}], 
       Line3DBox[{1183, 1522, 1722, 1182, 1523, 1723, 1184, 1524, 1724, 1185, 
        1525, 1725, 1186, 1660, 1358, 1187, 1661, 1359, 1188, 1662, 1526, 
        1726, 1189, 1527, 1727, 1190, 1528, 1728, 1191, 1529, 1729, 1192, 
        1530, 1730, 1193, 1839, 1469, 1479, 1490, 1194, 1663, 1360, 1195, 
        1664, 1361, 1196}], 
       Line3DBox[{1198, 1531, 1731, 1197, 1532, 1732, 1199, 1533, 1733, 1200, 
        1534, 1734, 1201, 1535, 1735, 1202, 1665, 1362, 1203, 1666, 1536, 
        1736, 1204, 1537, 1737, 1205, 1538, 1738, 1206, 1539, 1739, 1207, 
        1540, 1740, 1208, 1627, 1840, 1480, 1491, 1209, 1667, 1363, 1210, 
        1668, 1364, 1211}], 
       Line3DBox[{1213, 1541, 1741, 1212, 1542, 1742, 1214, 1543, 1743, 1215, 
        1544, 1744, 1216, 1545, 1745, 1217, 1546, 1746, 1218, 1669, 1547, 
        1747, 1219, 1548, 1748, 1220, 1401, 1749, 1609, 1221, 1409, 1750, 
        1610, 1222, 1617, 1751, 1437, 1223, 1621, 1841, 1495, 1481, 1473, 
        1493, 1224, 1549, 1752, 1225, 1670, 1365, 1226}], 
       Line3DBox[{1241, 1761, 1551, 1240, 1760, 1550, 1238, 1492, 1472, 1482, 
        1496, 1452, 1622, 1833, 1453, 1237, 1447, 1448, 1438, 1829, 1440, 
        1439, 1236, 1432, 1443, 1830, 1616, 1410, 1431, 1441, 1430, 1235, 
        1428, 1827, 1429, 1408, 1402, 1234, 1612, 1759, 1413, 1233, 1831, 
        1411, 1758, 1611, 1232, 1450, 1757, 1619, 1231, 1466, 1756, 1626, 
        1230, 1465, 1755, 1464, 1229, 1625, 1754, 1463, 1228, 1624, 1753, 
        1462, 1227, 1836, 1461, 1460, 1467}], 
       Line3DBox[{1242, 1552, 1762, 1503, 1673, 1368, 1504, 1674, 1369, 1505, 
        1675, 1370, 1506, 1676, 1371, 1507, 1620, 1677, 1372, 1451, 1832, 
        1412, 1553, 1823, 1444, 1414, 1554, 1824, 1415, 1403, 1417, 1426, 
        1825, 1373, 1416, 1433, 1449, 1434, 1423, 1826, 1427, 1445, 1374, 
        1508, 1435, 1436, 1678, 1425, 1375, 1424, 1613, 1488, 1842, 1476, 
        1376, 1243, 1679, 1377, 1244, 1680, 1378, 1245}], 
       Line3DBox[{110, 691, 109, 1672, 1239, 1367, 1671, 1631, 1618, 1446, 
        1366, 237, 975, 559}], 
       Line3DBox[{1247, 1555, 1763, 1246, 1556, 1764, 1248, 1681, 1379, 1249, 
        1682, 1380, 1250, 1683, 1381, 1251, 1684, 1382, 1252, 1685, 1557, 
        1765, 1253, 1558, 1766, 1254, 1404, 1559, 1820, 1442, 1418, 1455, 
        1835, 1456, 1457, 1419, 1614, 1686, 1459, 1383, 1255, 1687, 1632, 
        1477, 1384, 1256, 1688, 1385, 1257, 1689, 1386, 1258}], 
       Line3DBox[{1260, 1560, 1767, 1259, 1561, 1768, 1261, 1562, 1769, 1262, 
        1690, 1387, 1263, 1691, 1388, 1264, 1692, 1389, 1265, 1693, 1563, 
        1770, 1266, 1564, 1771, 1267, 1565, 1772, 1268, 1454, 1566, 1834, 
        1458, 1623, 1694, 1390, 1269, 1695, 1470, 1483, 1497, 1270, 1696, 
        1391, 1271, 1697, 1392, 1272}], 
       Line3DBox[{1274, 1567, 1773, 1273, 1568, 1774, 1275, 1569, 1775, 1276, 
        1570, 1776, 1277, 1698, 1393, 1278, 1699, 1394, 1279, 1700, 1571, 
        1777, 1280, 1572, 1778, 1281, 1573, 1779, 1282, 1574, 1780, 1283, 
        1575, 1781, 1284, 1701, 1471, 1484, 1498, 1285, 1702, 1395, 1286, 
        1703, 1396, 1287}], 
       Line3DBox[{1289, 1576, 1782, 1288, 1577, 1783, 1290, 1578, 1784, 1291, 
        1579, 1785, 1292, 1580, 1786, 1293, 1704, 1397, 1294, 1705, 1581, 
        1787, 1295, 1582, 1788, 1296, 1583, 1789, 1297, 1584, 1790, 1298, 
        1585, 1791, 1299, 1628, 1792, 1485, 1499, 1300, 1706, 1398, 1301, 
        1707, 1399, 1302}], 
       Line3DBox[{1304, 1586, 1793, 1303, 1587, 1794, 1305, 1588, 1795, 1306, 
        1589, 1796, 1307, 1590, 1797, 1308, 1591, 1798, 1309, 1708, 1592, 
        1799, 1310, 1593, 1800, 1311, 1594, 1801, 1312, 1595, 1802, 1313, 
        1596, 1803, 1314, 1629, 1804, 1486, 1500, 1315, 1597, 1805, 1316, 
        1709, 1400, 1317}], 
       Line3DBox[{1331, 1422, 1819, 1615, 1330, 1818, 1608, 1329, 1501, 1487, 
        1817, 1630, 1328, 1816, 1607, 1327, 1815, 1606, 1326, 1814, 1605, 
        1325, 1813, 1604, 1324, 1812, 1811, 1603, 1323, 1810, 1602, 1322, 
        1809, 1601, 1321, 1808, 1600, 1320, 1807, 1599, 1319, 1806, 1598, 
        1318, 985, 1420, 1421}], Line3DBox[{575, 429}]}, {
       Line3DBox[{593, 787, 1634, 594, 1712, 800, 621, 1716, 814, 635, 1723, 
        828, 649, 1732, 842, 663, 1742, 856, 677, 1753, 1049, 1057, 1109, 
        1112}], Line3DBox[{595, 788, 1635, 596, 801, 1644, 622, 1717, 815, 
        636, 1724, 829, 650, 1733, 843, 664, 1743, 857, 678, 1754, 1050, 1058,
         1110, 1113}], 
       Line3DBox[{597, 789, 1636, 598, 802, 1645, 623, 816, 1653, 637, 1725, 
        830, 651, 1734, 844, 665, 1744, 858, 679, 1755, 343, 1114}], 
       Line3DBox[{599, 790, 1637, 600, 803, 1646, 624, 817, 1654, 638, 831, 
        1660, 652, 1735, 845, 666, 1745, 859, 680, 1756, 1051, 1059, 1052, 
        1115}], Line3DBox[{601, 791, 1638, 602, 804, 1647, 625, 818, 1655, 
        639, 832, 1661, 653, 846, 1665, 667, 1746, 860, 681, 1757, 1026, 1060,
         374, 1126}], 
       Line3DBox[{603, 792, 1639, 605, 805, 1648, 626, 819, 1656, 640, 833, 
        1662, 654, 847, 1666, 668, 861, 1669, 682, 1758, 970, 1027, 1028, 
        1066, 1068, 1067, 1127}], 
       Line3DBox[{607, 794, 608, 1714, 807, 628, 1719, 821, 642, 1727, 835, 
        656, 1737, 849, 670, 1748, 863, 684, 1759, 973, 992, 1001, 1053, 1062,
         1065, 1063, 1128}], 
       Line3DBox[{609, 795, 1640, 610, 808, 629, 1720, 822, 643, 1728, 836, 
        657, 1738, 850, 671, 1749, 958, 1007, 864, 685, 1827, 263, 274, 259, 
        370, 503}], 
       Line3DBox[{611, 796, 1641, 612, 809, 1649, 630, 1721, 823, 644, 1729, 
        837, 658, 1739, 851, 672, 1750, 969, 1010, 1012, 1023, 1013, 1014, 
        1830, 996, 1134}], 
       Line3DBox[{613, 797, 1642, 614, 810, 1650, 631, 824, 1657, 645, 1730, 
        838, 659, 1740, 852, 673, 1751, 999, 1011, 1000, 1005, 1006, 1829, 
        960, 1129, 961, 1024, 1132, 975, 1133, 1025, 963, 1130, 964, 1678, 
        998, 991, 981, 984, 982, 1686, 1046, 1047, 1041, 1044, 1042, 1694, 
        728, 1781, 914, 742, 1791, 928, 756, 1803, 942, 770, 1816, 956, 784}],
        Line3DBox[{615, 1081, 1100, 1843, 1069, 1082, 1837, 1101, 1070, 1083, 
        1838, 1102, 1071, 1084, 1839, 1103, 1072, 1840, 1085, 1104, 1073, 
        1841, 1034, 1035, 1036, 1833, 1037, 1020, 1022, 1021, 1092, 1671, 689,
         979, 990, 980, 1093, 1842, 1074, 1086, 1687, 1094, 1075, 1087, 1695, 
        1095, 1076, 1088, 1701, 1096, 1077, 1792, 1089, 1097, 1078, 1804, 
        1090, 1098, 1079, 1817, 1091, 1099, 1080}], 
       Line3DBox[{616, 798, 1643, 617, 811, 1651, 632, 825, 1658, 646, 839, 
        1663, 660, 853, 1667, 674, 1752, 865, 686, 1760, 867, 1672, 690, 876, 
        1679, 702, 888, 1688, 715, 901, 1696, 729, 915, 1702, 743, 929, 1706, 
        757, 1805, 943, 771, 1818, 957, 785}], 
       Line3DBox[{618, 967, 1822, 968, 619, 812, 1652, 633, 826, 1659, 647, 
        840, 1664, 661, 854, 1668, 675, 866, 1670, 687, 1761, 868, 691, 877, 
        1680, 703, 889, 1689, 716, 902, 1697, 730, 916, 1703, 744, 930, 1707, 
        758, 944, 1709, 772, 1819, 986, 987, 988}], 
       Line3DBox[{773, 945, 985, 759, 931, 1793, 745, 917, 1782, 731, 903, 
        1773, 717, 890, 1767, 704, 878, 1763, 692, 869, 1762, 1116}], 
       Line3DBox[{774, 946, 1806, 760, 932, 1794, 746, 918, 1783, 732, 904, 
        1774, 718, 891, 1768, 705, 879, 1764, 693, 1673, 870, 1117}], 
       Line3DBox[{775, 947, 1807, 761, 933, 1795, 747, 919, 1784, 733, 905, 
        1775, 719, 892, 1769, 706, 1681, 880, 694, 1674, 871, 1118}], 
       Line3DBox[{776, 948, 1808, 762, 934, 1796, 748, 920, 1785, 734, 906, 
        1776, 720, 1690, 893, 707, 1682, 881, 695, 1675, 872, 1119}], 
       Line3DBox[{777, 949, 1809, 763, 935, 1797, 749, 921, 1786, 735, 1698, 
        907, 721, 1691, 894, 708, 1683, 882, 696, 1676, 873, 1120}], 
       Line3DBox[{778, 950, 1810, 764, 936, 1798, 750, 1704, 922, 736, 1699, 
        908, 722, 1692, 895, 709, 1684, 883, 697, 1677, 1030, 1029, 1125}], 
       Line3DBox[{780, 952, 1812, 766, 938, 1799, 752, 924, 1787, 738, 910, 
        1777, 724, 897, 1770, 711, 885, 1765, 699, 874, 1823, 1017, 1018, 
        1107, 1122}], 
       Line3DBox[{781, 953, 1813, 767, 939, 1800, 753, 925, 1788, 739, 911, 
        1778, 725, 898, 1771, 712, 886, 1766, 700, 875, 1824, 976, 1003, 1002,
         1121}], 
       Line3DBox[{782, 954, 1814, 768, 940, 1801, 754, 926, 1789, 740, 912, 
        1779, 726, 899, 1772, 713, 887, 1820, 1008, 965, 701, 1825, 261, 275, 
        269, 476}], 
       Line3DBox[{783, 955, 1815, 769, 941, 1802, 755, 927, 1790, 741, 913, 
        1780, 727, 900, 1834, 1043, 1038, 1045, 714, 1040, 1835, 1039, 983, 
        978, 1009, 1004, 1019, 995, 1826, 1135}], 
       Line3DBox[{989, 966, 1821, 786, 592, 1711, 799, 620, 1715, 813, 634, 
        1722, 827, 648, 1731, 841, 662, 1741, 855, 676, 1048, 1836, 1056, 
        1108, 1111}], 
       Line3DBox[{1123, 1032, 1033, 1031, 1832, 972, 698, 884, 1685, 710, 896,
         1693, 723, 909, 1700, 737, 923, 1705, 751, 937, 1708, 765, 1811, 951,
         779}], Line3DBox[{1124, 1054, 1061, 1055, 1016, 1015, 1831, 971, 683,
         862, 1747, 669, 848, 1736, 655, 834, 1726, 641, 820, 1718, 627, 806, 
        1713, 606, 793, 1710, 604}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJzsvHk0l+33NqwUEmlAhkqmEk2UJLI1UxJFJaWQuRAJSebM8zzPMiVDpsJp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     "]],
   Axes->True,
   AxesLabel->{
     FormBox[
      RowBox[{"Re", "(", 
        SuperscriptBox["k", "2"], ")"}], TraditionalForm], 
     FormBox[
      RowBox[{"Im", "(", 
        SuperscriptBox["k", "2"], ")"}], TraditionalForm]},
   BoxRatios->{1, 1, 0.4},
   ImageSize->{360., 276.5939380373585},
   Method->{"RotationControl" -> "Globe"},
   PlotRange->{{-5, 1}, {-3, 3}, {-0.15771562039176884`, 
     0.40174039273835227`}},
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02], 
     Scaled[0.02]},
   ViewPoint->{1.8183932466307848`, 2.1431835421506036`, 1.8842001765370753`},
   
   ViewVertical->{0., 0., 1.}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.4951760153262243`*^9, 3.4951760371523933`*^9}, 
   3.4951761169108715`*^9, 3.4951763211894417`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"Im", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}]}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"I", " ", "b"}]}], ")"}], "^", "2"}]}], "]"}]}], 
     RowBox[{"ArcCos", "[", 
      RowBox[{"a", "+", " ", 
       RowBox[{"I", " ", "b"}]}], "]"}]}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "5"}], ",", "1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"b", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"k", "^", "2"}], "]"}], ",", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"k", "^", "2"}], "]"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4951760454797726`*^9, 3.4951760921630893`*^9}, {
  3.495176318049098*^9, 3.49517631836157*^9}}],

Cell[BoxData[
 FormBox[
  Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJyUvXlYz8/3/98me1KWkL1QqKSsMU97EVkjlX0nWSNZsotsheySJGStnu3N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    "], {{
      {EdgeForm[None], GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxFm3fcV+P/x8/5nM91zo0UGWVXaCHJlkSlUmZLViVNSciMFInKKGQWZTSM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          "]], Polygon3DBox[CompressedData["
1:eJwtmwf8V9Mbx+/93nPP/aloSEKl0rJnUhmVlpGUEQ1poKiMzIxIyQwVSpGi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          "]], Polygon3DBox[CompressedData["
1:eJwt1wm4TlUbxvGXczpHNBhC5umQJikZMpV5dsxJKklKpq8UEUrInEL1GTOl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          "]], 
         Polygon3DBox[{{1634, 1633, 1173, 868, 869, 1174}, {1645, 1795, 1066, 
          895, 894, 1183}}]}]}, 
      {GrayLevel[0.82], EdgeForm[None], 
       GraphicsGroup3DBox[{
         Polygon3DBox[{{754, 770, 538}, {768, 767, 311}, {347, 311, 265}, {
          760, 759, 310}, {763, 762, 265}, {765, 764, 265}, {764, 763, 265}, {
          549, 688, 311}, {766, 765, 265}, {631, 547, 310}, {761, 760, 310}, {
          310, 1349, 761}, {310, 347, 265}, {769, 768, 311}},
          VertexColors->None], 
         Polygon3DBox[{{547, 632, 347, 310}, {632, 549, 311, 347}, {767, 766, 
          265, 311}, {759, 758, 631, 310}, {1349, 310, 265, 762}},
          VertexColors->None], Polygon3DBox[{{770, 769, 311, 688, 538}},
          VertexColors->None]}]}, 
      {GrayLevel[0.82], EdgeForm[None], 
       GraphicsGroup3DBox[{
         Polygon3DBox[{{750, 791, 629}, {309, 419, 260}, {740, 724, 309}, {
          747, 748, 443}, {630, 699, 492}, {743, 735, 260}, {687, 628, 481}, {
          724, 741, 309}, {733, 739, 300}, {492, 419, 309}, {757, 750, 629}, {
          746, 733, 300}, {419, 481, 300}, {727, 734, 260}, {419, 300, 260}, {
          483, 443, 300}, {735, 728, 260}, {734, 743, 260}, {751, 749, 482}, {
          481, 483, 300}},
          VertexColors->None], 
         Polygon3DBox[{{748, 746, 300, 443}, {728, 740, 309, 260}, {590, 687, 
          481, 419}, {628, 690, 483, 481}, {689, 630, 492, 309}, {753, 747, 
          443, 605}, {690, 605, 443, 483}, {739, 727, 260, 300}, {741, 751, 
          482, 309}, {699, 590, 419, 492}},
          VertexColors->None], 
         Polygon3DBox[{{790, 789, 689, 309, 482}, {756, 790, 482, 749, 788}},
          VertexColors->None]}]}, {}}, {{
       Line3DBox[{376, 1, 357, 226, 1352, 16, 1366, 31, 1381, 46, 1396, 61, 
        1411, 76, 1626, 231, 91, 1721, 401, 251, 380, 472, 684}], 
       Line3DBox[{793, 2, 1193, 273, 376}], Line3DBox[{795, 3, 793}], 
       Line3DBox[{797, 4, 795}], Line3DBox[{799, 5, 797}], 
       Line3DBox[{801, 6, 799}], Line3DBox[{803, 7, 801}], 
       Line3DBox[{807, 8, 804, 803}], Line3DBox[{809, 9, 807}], 
       Line3DBox[{811, 10, 809}], Line3DBox[{813, 11, 811}], 
       Line3DBox[{815, 12, 813}], Line3DBox[{816, 13, 493, 815}], 
       Line3DBox[{818, 14, 816}], Line3DBox[{377, 15, 373, 274, 818}], 
       Line3DBox[{1379, 30, 1623, 228, 377}], Line3DBox[{1394, 45, 1379}], 
       Line3DBox[{1409, 60, 1394}], Line3DBox[{1424, 75, 1409}], 
       Line3DBox[{1438, 90, 1424}], Line3DBox[{1454, 105, 1438}], 
       Line3DBox[{1455, 111, 1460, 126, 1474, 141, 1489, 156, 1504, 171, 1519,
         186, 1649, 270, 396, 201, 374, 284, 970, 202, 971, 203, 972, 204, 
        973, 205, 974, 206, 975, 207, 976, 977, 208, 978, 209, 979, 210, 980, 
        211, 981, 212, 1304, 506, 213, 982, 214, 1192, 272, 397, 215, 375, 
        285, 1546, 200, 1532, 185, 1517, 170, 1502, 155, 1487, 140, 1472, 125,
         1458, 110, 1454}], Line3DBox[{403, 264, 1455}], 
       Line3DBox[{403, 570}], 
       Line3DBox[{786, 785, 784, 783, 782, 781, 780, 779, 778, 777, 776, 775, 
        774, 773, 772}], 
       Line3DBox[{736, 744, 725, 1350, 731, 745, 730, 738, 732, 726, 742, 737,
         729, 771}], 
       Line3DBox[{739, 727, 734, 743, 735, 728, 740, 724, 741, 751, 749, 
        788}], Line3DBox[{763, 762, 1349, 761, 760, 759, 758}], 
       Line3DBox[{767, 766, 765, 764, 763}], Line3DBox[{770, 769, 768, 767}], 
       Line3DBox[{746, 733, 739}], Line3DBox[{736, 752}], 
       Line3DBox[{746, 748, 747, 753}], Line3DBox[{770, 754}], 
       Line3DBox[{755, 787, 786}], Line3DBox[{756, 790, 789}], 
       Line3DBox[{757, 750, 791}]}, {}, {
       Line3DBox[{1352, 1621, 1759, 2055, 1351, 1879, 1547, 1353, 1880, 1548, 
        1354, 1881, 1549, 1355, 1882, 1550, 1356, 1883, 1551, 1357, 1884, 
        1760, 1955, 1358, 991, 1359, 1885, 1552, 1360, 1886, 1553, 1361, 1887,
         1554, 1362, 1751, 2088, 1731, 1555, 1363, 1888, 1556, 1364, 2056, 
        1622, 1557, 1623}], 
       Line3DBox[{1366, 1761, 1956, 1365, 1762, 1957, 1367, 1889, 1558, 1368, 
        1890, 1559, 1369, 1891, 1560, 1370, 1892, 1561, 1371, 1893, 1763, 
        1958, 1372, 1764, 1959, 1373, 1005, 1374, 1894, 1562, 1375, 1895, 
        1563, 1376, 2081, 1878, 1732, 1564, 1377, 1896, 1565, 1378, 1897, 
        1566, 1379}], 
       Line3DBox[{1381, 1765, 1960, 1380, 1766, 1961, 1382, 1767, 1962, 1383, 
        1898, 1567, 1384, 1899, 1568, 1385, 1900, 1569, 1386, 1901, 1768, 
        1963, 1387, 1769, 1964, 1388, 1770, 1965, 1389, 1771, 1966, 1390, 
        1902, 1570, 1391, 2082, 1726, 1735, 1746, 1392, 1903, 1571, 1393, 
        1904, 1572, 1394}], 
       Line3DBox[{1396, 1772, 1967, 1395, 1773, 1968, 1397, 1774, 1969, 1398, 
        1775, 1970, 1399, 1905, 1573, 1400, 1906, 1574, 1401, 1907, 1776, 
        1971, 1402, 1777, 1972, 1403, 1778, 1973, 1404, 1779, 1974, 1405, 
        1780, 1975, 1406, 2083, 1727, 1736, 1747, 1407, 1908, 1575, 1408, 
        1909, 1576, 1409}], 
       Line3DBox[{1411, 1781, 1976, 1410, 1782, 1977, 1412, 1783, 1978, 1413, 
        1784, 1979, 1414, 1785, 1980, 1415, 1910, 1577, 1416, 1911, 1786, 
        1981, 1417, 1787, 1982, 1418, 1788, 1983, 1419, 1789, 1984, 1420, 
        1790, 1985, 1421, 1872, 2084, 1737, 1748, 1422, 1912, 1578, 1423, 
        1913, 1579, 1424}], 
       Line3DBox[{1438, 1580, 1914, 1437, 1994, 1791, 1436, 1749, 1738, 2085, 
        1873, 1435, 1694, 1993, 1868, 1434, 1851, 1992, 1618, 1433, 1856, 
        1991, 1638, 1432, 2060, 1636, 1635, 1431, 2058, 1634, 1633, 2059, 
        1430, 1632, 1990, 1855, 1429, 1631, 1989, 1854, 1428, 1630, 1988, 
        1629, 1427, 1853, 1987, 1628, 1426, 1852, 1986, 1627, 1425, 2057, 
        1625, 1624, 1626}], 
       Line3DBox[{1454, 1996, 1793, 1453, 1995, 1792, 1451, 1750, 1730, 1739, 
        1752, 2086, 1859, 1450, 1619, 1695, 2076, 1697, 1696, 1448, 1669, 
        2072, 1863, 1640, 1668, 1667, 1447, 1665, 2071, 1666, 1639, 1664, 
        1663, 1446, 1869, 2078, 1707, 1637, 1662, 1661, 1445, 2069, 1692, 
        1693, 1657, 1691, 2067, 1867, 1444, 1689, 1690, 1656, 1688, 2066, 
        1687, 1443, 1685, 1686, 1655, 1866, 2065, 1684, 1442, 1682, 1683, 
        1654, 1681, 1680, 1441, 1679, 2075, 1865, 1653, 1678, 1677, 1440, 
        1864, 2074, 1676, 1652, 1675, 1674, 1439, 2068, 1672, 1673, 1651, 
        1706, 1705, 1721}], 
       Line3DBox[{1455, 1641, 1794, 2061, 1713, 1642, 1917, 1584, 1714, 1643, 
        1918, 1585, 1715, 1644, 1919, 1586, 1716, 1857, 1920, 1587, 1717, 
        1858, 1921, 1588, 1718, 2080, 1645, 1795, 2062, 1719, 1646, 1796, 
        2063, 1702, 1703, 1704, 1700, 1709, 1725, 1589, 1710, 1670, 1671, 
        1647, 2070, 1660, 1590, 1723, 1711, 1712, 1922, 1659, 1591, 1720, 
        1871, 1745, 2087, 1733, 1592, 1456, 1923, 1593, 1457, 1924, 1594, 
        1458}], Line3DBox[{110, 887, 109, 1916, 1452, 1583, 416, 1915, 1860, 
        1658, 1582, 1724, 1701, 1870, 2079, 1708, 1722, 1581, 2089, 262, 2064,
         1758, 2073, 1449, 2064}], 
       Line3DBox[{1460, 1797, 1997, 1459, 1798, 1998, 1461, 1925, 1595, 1462, 
        1926, 1596, 1463, 1927, 1597, 1464, 1928, 1598, 1465, 1929, 1799, 
        1999, 1466, 1800, 2000, 1467, 1698, 1801, 2077, 1699, 1620, 1930, 
        1599, 1468, 1861, 1931, 1600, 1469, 1932, 1877, 1734, 1601, 1470, 
        1933, 1602, 1471, 1934, 1603, 1472}], 
       Line3DBox[{1474, 1802, 2001, 1473, 1803, 2002, 1475, 1804, 2003, 1476, 
        1935, 1604, 1477, 1936, 1605, 1478, 1937, 1606, 1479, 1938, 1805, 
        2004, 1480, 1806, 2005, 1481, 1807, 2006, 1482, 1808, 2007, 1483, 
        1939, 1607, 1484, 1940, 1728, 1740, 1753, 1485, 1941, 1608, 1486, 
        1942, 1609, 1487}], 
       Line3DBox[{1489, 1809, 2008, 1488, 1810, 2009, 1490, 1811, 2010, 1491, 
        1812, 2011, 1492, 1943, 1610, 1493, 1944, 1611, 1494, 1945, 1813, 
        2012, 1495, 1814, 2013, 1496, 1815, 2014, 1497, 1816, 2015, 1498, 
        1817, 2016, 1499, 1946, 1729, 1741, 1754, 1500, 1947, 1612, 1501, 
        1948, 1613, 1502}], 
       Line3DBox[{1504, 1818, 2017, 1503, 1819, 2018, 1505, 1820, 2019, 1506, 
        1821, 2020, 1507, 1822, 2021, 1508, 1949, 1614, 1509, 1950, 1823, 
        2022, 1510, 1824, 2023, 1511, 1825, 2024, 1512, 1826, 2025, 1513, 
        1827, 2026, 1514, 1874, 2027, 1742, 1755, 1515, 1951, 1615, 1516, 
        1952, 1616, 1517}], 
       Line3DBox[{1519, 1828, 2028, 1518, 1829, 2029, 1520, 1830, 2030, 1521, 
        1831, 2031, 1522, 1832, 2032, 1523, 1833, 2033, 1524, 1953, 1834, 
        2034, 1525, 1835, 2035, 1526, 1836, 2036, 1527, 1837, 2037, 1528, 
        1838, 2038, 1529, 1875, 2039, 1743, 1756, 1530, 1839, 2040, 1531, 
        1954, 1617, 1532}], 
       Line3DBox[{1546, 1650, 2054, 1862, 1545, 2053, 1850, 1544, 1757, 1744, 
        2052, 1876, 1543, 2051, 1849, 1542, 2050, 1848, 1541, 2049, 1847, 
        1540, 2048, 1846, 1539, 2047, 2046, 1845, 1538, 2045, 1844, 1537, 
        2044, 1843, 1536, 2043, 1842, 1535, 2042, 1841, 1534, 2041, 1840, 
        1533, 1189, 1648, 1649}], Line3DBox[{262, 729}]}, {
       Line3DBox[{793, 984, 1879, 794, 1957, 997, 821, 1961, 1011, 835, 1968, 
        1025, 849, 1977, 1039, 863, 1986, 1164, 1053, 877, 2074, 1219, 1220, 
        1200, 1207, 1275, 1285, 1289, 1345}], 
       Line3DBox[{795, 985, 1880, 796, 998, 1889, 822, 1962, 1012, 836, 1969, 
        1026, 850, 1978, 1040, 864, 1987, 1165, 1054, 878, 2075, 1221, 1166, 
        1201, 1208, 1272, 1209, 1290, 1279, 1343}], 
       Line3DBox[{797, 986, 1881, 798, 999, 1890, 823, 1013, 1898, 837, 1970, 
        1027, 851, 1979, 1041, 865, 1988, 236, 278, 1654, 237, 424, 542}], 
       Line3DBox[{799, 987, 1882, 800, 1000, 1891, 824, 1014, 1899, 838, 1028,
         1905, 852, 1980, 1042, 866, 1989, 1167, 1168, 1194, 2065, 1222, 1169,
         1202, 1170, 1273, 1281, 1280, 1339}], 
       Line3DBox[{801, 988, 1883, 802, 1001, 1892, 825, 1015, 1900, 839, 1029,
         1906, 853, 1043, 1910, 867, 1990, 1171, 1172, 1195, 2066, 327, 1203, 
        329, 469, 681}], 
       Line3DBox[{803, 989, 1884, 805, 1002, 1893, 826, 1016, 1901, 840, 1030,
         1907, 854, 1044, 1911, 868, 1173, 2059, 1175, 1196, 2067, 1223, 1224,
         1204, 1227, 1276, 1283, 1282, 1344}], 
       Line3DBox[{807, 991, 808, 1959, 1004, 828, 1964, 1018, 842, 1972, 1032,
         856, 1982, 1046, 870, 1176, 2060, 1056, 880, 2078, 1241, 1242, 1184, 
        1235, 1271, 1287, 1291, 1288, 1347}], 
       Line3DBox[{809, 992, 1885, 810, 1005, 829, 1965, 1019, 843, 1973, 1033,
         857, 1983, 1047, 871, 1991, 1177, 1178, 1057, 881, 2071, 306, 333, 
        777}], Line3DBox[{811, 993, 1886, 812, 1006, 1894, 830, 1966, 1020, 
        844, 1974, 1034, 858, 1984, 1048, 872, 1992, 1152, 1058, 882, 2072, 
        1215, 1153, 1228, 1211, 1229, 1212, 2089, 1330, 2064, 885, 2073, 1331,
         1216, 1230, 1156, 1231, 1213, 2070, 1214, 897, 1159, 1080, 1930, 910,
         2007, 1093, 924, 2015, 1107, 938, 2025, 1121, 952, 2037, 1135, 966, 
        2050, 1149, 980}], 
       Line3DBox[{813, 994, 1887, 814, 1007, 1895, 831, 1021, 1902, 845, 1975,
         1035, 859, 1985, 1049, 873, 1993, 1232, 1233, 1234, 1236, 2076, 1154,
         1244, 1155, 1268, 1243, 2079, 1238, 1240, 1157, 1246, 1158, 1922, 
        1245, 1198, 1187, 1188, 1931, 911, 1094, 1939, 925, 2016, 1108, 939, 
        2026, 1122, 953, 2038, 1136, 967, 2051, 1150, 981}], 
       Line3DBox[{815, 1305, 1324, 2088, 1292, 1306, 2081, 1325, 1293, 1307, 
        2082, 1326, 1294, 1308, 2083, 1327, 1295, 2084, 1309, 1328, 1296, 
        2085, 1310, 1329, 1297, 2086, 1185, 1197, 1186, 1915, 1269, 1270, 
        1262, 1264, 1263, 1317, 2087, 1298, 1311, 1932, 1318, 1299, 1312, 
        1940, 1319, 1300, 1313, 1946, 1320, 1301, 2027, 1314, 1321, 1302, 
        2039, 1315, 1322, 1303, 2052, 1316, 1323, 1304}], 
       Line3DBox[{816, 995, 1888, 817, 1008, 1896, 832, 1022, 1903, 846, 1036,
         1908, 860, 1050, 1912, 874, 1994, 1059, 883, 1995, 1061, 1916, 886, 
        1068, 1923, 898, 1081, 1933, 912, 1095, 1941, 926, 1109, 1947, 940, 
        1123, 1951, 954, 2040, 1137, 968, 2053, 1151, 982}], 
       Line3DBox[{818, 1161, 2056, 1162, 819, 1009, 1897, 833, 1023, 1904, 
        847, 1037, 1909, 861, 1051, 1913, 875, 1060, 1914, 884, 1996, 1062, 
        887, 1069, 1924, 899, 1082, 1934, 913, 1096, 1942, 927, 1110, 1948, 
        941, 1124, 1952, 955, 1138, 1954, 969, 2054, 1190, 1191, 1192}], 
       Line3DBox[{970, 1139, 1189, 956, 1125, 2028, 942, 1111, 2017, 928, 
        1097, 2008, 914, 1083, 2001, 900, 1070, 1997, 888, 1063, 2061, 1247, 
        1249, 1248, 1335}], 
       Line3DBox[{971, 1140, 2041, 957, 1126, 2029, 943, 1112, 2018, 929, 
        1098, 2009, 915, 1084, 2002, 901, 1071, 1998, 889, 1917, 1064, 1250, 
        1252, 1251, 1336}], 
       Line3DBox[{972, 1141, 2042, 958, 1127, 2030, 944, 1113, 2019, 930, 
        1099, 2010, 916, 1085, 2003, 902, 1925, 1072, 890, 1918, 1065, 1253, 
        1179, 1254, 1337}], 
       Line3DBox[{973, 1142, 2043, 959, 1128, 2031, 945, 1114, 2020, 931, 
        1100, 2011, 917, 1935, 1086, 903, 1926, 1073, 891, 1919, 254, 648}], 
       Line3DBox[{974, 1143, 2044, 960, 1129, 2032, 946, 1115, 2021, 932, 
        1943, 1101, 918, 1936, 1087, 904, 1927, 1074, 892, 1920, 1181, 1255, 
        1180, 1265, 1334}], 
       Line3DBox[{975, 1144, 2045, 961, 1130, 2033, 947, 1949, 1116, 933, 
        1944, 1102, 919, 1937, 1088, 905, 1928, 1075, 893, 1921, 1182, 1256, 
        409, 582}], 
       Line3DBox[{977, 1146, 2047, 963, 1132, 2034, 949, 1118, 2022, 935, 
        1104, 2012, 921, 1090, 2004, 907, 1077, 1999, 895, 1066, 2062, 1258, 
        1259, 1332, 1341}], 
       Line3DBox[{978, 1147, 2048, 964, 1133, 2035, 950, 1119, 2023, 936, 
        1105, 2013, 922, 1091, 2005, 908, 1078, 2000, 896, 1067, 2063, 1239, 
        1261, 1260, 1338}], 
       Line3DBox[{979, 1148, 2049, 965, 1134, 2036, 951, 1120, 2024, 937, 
        1106, 2014, 923, 1092, 2006, 909, 1079, 2077, 1237, 412, 415, 1725, 
        369, 1348, 1350}], 
       Line3DBox[{1193, 1160, 2055, 983, 792, 1956, 996, 820, 1960, 1010, 834,
         1967, 1024, 848, 1976, 1038, 862, 1163, 2057, 1052, 876, 1217, 2068, 
        1218, 1199, 1206, 1274, 1284, 1333, 1346}], 
       Line3DBox[{1340, 1266, 1267, 1257, 2080, 1183, 894, 1076, 1929, 906, 
        1089, 1938, 920, 1103, 1945, 934, 1117, 1950, 948, 1131, 1953, 962, 
        2046, 1145, 976}], 
       Line3DBox[{1342, 1277, 1286, 1278, 1210, 1205, 1226, 2069, 1225, 879, 
        1055, 2058, 1174, 869, 1045, 1981, 855, 1031, 1971, 841, 1017, 1963, 
        827, 1003, 1958, 806, 990, 1955, 804}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJzcvGdQVVu3LQqIBEXBAComgqCAAoIBUOiSVCSIgaRIUkQQQTCBgOScc845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     "]],
   Axes->True,
   AxesLabel->{
     FormBox[
      RowBox[{"Re", "(", 
        SuperscriptBox["k", "2"], ")"}], TraditionalForm], 
     FormBox[
      RowBox[{"Im", "(", 
        SuperscriptBox["k", "2"], ")"}], TraditionalForm]},
   BoxRatios->{1, 1, 0.4},
   ImageSize->{360., 279.3926970091861},
   Method->{"RotationControl" -> "Globe"},
   PlotRange->{{-5, 1}, {-3, 3}, {-0.5764332197318113, 0.5757925863286915}},
   PlotRangePadding->{
     Scaled[0.02], 
     Scaled[0.02], 
     Scaled[0.02]},
   ViewPoint->{1.849081835366686, -2.3215584486567438`, 1.6251962144884136`},
   ViewVertical->{0., 0., 1.}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.4951760476983232`*^9, {3.495176078195591*^9, 3.4951760928036566`*^9}, 
   3.495176318908396*^9}]
}, Open  ]]
},
WindowSize->{1518, 866},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 1105, 33, 31, "Input"],
Cell[1698, 58, 110909, 1810, 292, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112644, 1873, 1063, 32, 31, "Input"],
Cell[113710, 1907, 126607, 2070, 294, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


